Dynamical nuclear spin polarization induced by electronic current through double quantum dots

We analyze electron spin relaxation in electronic transport through coherently coupled double quantum dots in the spin blockade regime. In particular, we focus on hyperfine interaction as the spin relaxation mechanism. We pay special attention to the effect of the dynamical nuclear spin polarization induced by the electronic current on the nuclear environment. We discuss the behaviour of the electronic current and the induced nuclear spin polarization versus an external magnetic field for different hyperfine coupling intensities and interdot tunnelling strengths. We take into account, for each magnetic field, all hyperfine mediated spin relaxation processes coming from the different opposite spin levels approaches. We find that the current as a function of the external magnetic field shows a peak or a dip, and that the transition from a current dip to a current peak behaviour is obtained by decreasing the hyperfine coupling or by increasing the interdot tunnelling strength. We give a physical picture in terms of the interplay between the electrons tunnelling out of the double quantum dot and the spin flip processes due to the nuclear environment.

==> paper.sh <==
latex paper.tex
bibtex paper
latex paper.tex
latex paper.tex
dvipdf -sPAPERSIZE=a4 paper.dvi paper_Mar30.pdf
rm -f *.log
rm -f paper.bbl
rm -f paper.aux
rm -f paper.blg
rm -f paper.dvi
rm -f paperNotes.bib
acroread paper_Mar30.pdf &

